Self-Referenced Ultrafast Acousto-Optics Resolves Strain, Refractive Index, and Photoelasticity

When an unknown physical field is observed through unknown material properties, determining either requires knowledge of the other. We show that one normal-incidence complex optical reflectance transient from a picosecond acoustic pulse yields the complex refractive index, photoelastic constant, and strain profile simultaneously. Surface displacement provides an internal reference for photoelastic scattering. In chromium, the recovered refractive index agrees with independent ellipsometry, while the strain follows a two-temperature-model prediction. The approach offers simultaneous two-dimensional imaging of refractive index, photoelasticity, and strain, and suggests a general self-referencing principle for other dynamical fields.

==> anc/AomegaCompute.m <==
function [AStar] = AomegaCompute(nGuess,P12Guess,Romega,omega,k0,nu)
%AOMEGACOMPUTE Physical data-constrained strain spectrum.
% Preserves the original diagonal transfer expression. Return a column.
% Either Fourier sign is allowed here because the transfer factor is even.
% The input and output must use the SAME Fourier sign and physical scaling.
Romega = Romega(:).';
omega = omega(:).';
if numel(Romega) ~= numel(omega)
    error('AomegaCompute:SizeMismatch','Romega and omega must have equal length.');
end
 N = abs(nGuess);
     psi = angle(nGuess);
     
     P = abs(P12Guess);
     theta = angle(P12Guess);
     
     
        diagTerms = 4i*k0*nu*((N*exp(1i*psi)*N*exp(1i*psi)-1)\omega.*omega*P*exp(1i*theta)./(omega.*omega - 4*N*exp(1i*psi)*N*exp(1i*psi)*k0*nu*k0*nu) +1); 
        AStar = ((1./diagTerms).*Romega).'; % Same diagonal multiplication.

end


==> anc/AomegaToEtaA.m <==
function [t, etaReal, etaImag] = AomegaToEtaA(Aomega, omega, LowPassFreq, PaddingFactor)
%AOMEGATOETAA Reconstruct the incident strain pulse eta_A(t).
%
%   [t, etaReal, etaImag] = AomegaToEtaA(Aomega, omega, ...
%                                             LowPassFreq, PaddingFactor)
%
%   reconstructs eta_A(t) from the uniformly sampled strain spectrum
%   Aomega = A~(omega), using the transform convention
%
%       eta_A(t) = integral A~(omega) exp(-1i*omega*t) d omega.
%
%   INPUTS
%   ------
%   Aomega         Complex strain spectrum. It may be a row or column
%                  vector, but it must have the same number of elements as
%                  omega.
%
%   omega          Angular-frequency samples in rad/s. The samples must be
%                  uniformly spaced, ordered from negative to positive
%                  frequency, origin-symmetric, and contain omega = 0.
%
%   LowPassFreq    Low-pass cutoff in Hz. Samples satisfying
%
%                      abs(omega/(2*pi)) >= LowPassFreq
%
%                  are set to zero. Thus, samples exactly at the cutoff are
%                  removed. Use Inf to disable low-pass filtering.
%
%   PaddingFactor  Positive integer. The padded transform length is
%
%                      Nfft = PaddingFactor * numel(Aomega).
%
%                  Zeros are placed at the high-frequency ends of the
%                  centered spectrum while preserving the zero-frequency
%                  sample at the FFT centre bin.
%
%   OUTPUTS
%   -------
%   t              Centered time vector in seconds, returned as a column.
%   etaReal        Real part of the reconstructed eta_A(t), as a column.
%   etaImag        Imaginary part of the reconstructed eta_A(t), as a
%                  column. This is retained as a reconstruction diagnostic.
%
%   NOTES
%   -----
%   1. No conjugate-symmetry correction is applied to Aomega.
%   2. No amplitude normalization is applied. The angular-frequency
%      quadrature weight domega is included, as required by paper transform convention.
%      Aomega must have physical continuous-transform units (seconds).
%   3. MATLAB's FFT is used, rather than IFFT, because FFT has the negative
%      exponential required by exp(-1i*omega*t) in the stated convention.
%
%   Example
%   -------
%       LowPassFreq   = 600e9;   % Hz
%       PaddingFactor = 4;
%
%       [t, etaR, etaI] = AomegaToEtaA( ...
%           AomegaPickSoln, 2*pi*fExp, LowPassFreq, PaddingFactor);
%
%       % Normalize both parts by the same real-part peak so that etaI
%       % remains a meaningful error diagnostic.
%       scale = max(abs(etaR));
%       if scale > 0
%           etaRplot = etaR/scale;
%           etaIplot = etaI/scale;
%       else
%           etaRplot = etaR;
%           etaIplot = etaI;
%       end
%
%       figure;
%       plot(t, etaRplot, 'LineWidth', 2);
%       hold on;
%       plot(t, etaIplot, 'LineWidth', 1);
%       xlabel('Time (s)');
%       ylabel('Strain');
%       legend('real', 'imag.');
%       box on;
%

    %---------------------------
    % Validate scalar arguments
    %---------------------------
    if ~(isnumeric(LowPassFreq) && isscalar(LowPassFreq) && ...
            isreal(LowPassFreq) && ~isnan(LowPassFreq) && ...
            LowPassFreq >= 0)
        error('AomegaToEtaA:InvalidLowPassFreq', ...
            'LowPassFreq must be a nonnegative real scalar in Hz, or Inf.');
    end

    if ~(isnumeric(PaddingFactor) && isscalar(PaddingFactor) && ...
            isreal(PaddingFactor) && ~isnan(PaddingFactor) && ...
            ~isinf(PaddingFactor) && PaddingFactor >= 1 && PaddingFactor == fix(PaddingFactor))
        error('AomegaToEtaA:InvalidPaddingFactor', ...
            'PaddingFactor must be a positive integer.');
    end

    %----------------------
    % Validate vector inputs
    %----------------------
    if ~(isnumeric(Aomega) && isvector(Aomega) && ~isempty(Aomega))
        error('AomegaToEtaA:InvalidAomega', ...
            'Aomega must be a nonempty numeric vector.');
    end

    if ~(isnumeric(omega) && isvector(omega) && ~isempty(omega) && ...
            isreal(omega))
        error('AomegaToEtaA:InvalidOmega', ...
            'omega must be a nonempty real numeric vector.');
    end

    Aomega = Aomega(:);
    omega  = omega(:);

    if numel(Aomega) ~= numel(omega)
        error('AomegaToEtaA:SizeMismatch', ...
            'Aomega and omega must contain the same number of samples.');
    end

    if any(isnan(real(Aomega)) | isinf(real(Aomega))) || ...
            any(isnan(imag(Aomega)) | isinf(imag(Aomega)))
        error('AomegaToEtaA:NonfiniteAomega', ...
            'Aomega must not contain NaN or Inf values.');
    end

    if any(isnan(omega) | isinf(omega))
        error('AomegaToEtaA:NonfiniteOmega', ...
            'omega must not contain NaN or Inf values.');
    end

    N = numel(Aomega);
    if N < 3
        error('AomegaToEtaA:TooFewFrequencySamples', ...
            'At least three frequency samples are needed to define domega.');
    end

    % An origin-symmetric grid containing one zero-frequency sample has an
    % odd number of points.
    if mod(N, 2) == 0
        error('AomegaToEtaA:EvenInputLength', ...
            ['The supplied origin-symmetric omega grid must have an odd ', ...
             'number of points so that it contains one central zero bin.']);
    end

    %---------------------------------
    % Check ordering and uniformity
    %---------------------------------
    deltaOmega = diff(omega);

    if any(deltaOmega <= 0)
        error('AomegaToEtaA:OmegaNotIncreasing', ...
            'omega must be ordered strictly from negative to positive values.');
    end

    domega = mean(deltaOmega);
    uniformityTolerance = 1e-9 * max(abs(domega), 1);

    if max(abs(deltaOmega - domega)) > uniformityTolerance
        error('AomegaToEtaA:NonuniformOmega', ...
            'omega must be uniformly spaced.');
    end

    gridTolerance = 1e-9 * max(max(abs(omega)), abs(domega));
    centreInput   = (N + 1)/2;

    if abs(omega(centreInput)) > gridTolerance
        error('AomegaToEtaA:MissingZeroFrequency', ...
            'The central omega sample must be zero.');
    end

    if max(abs(omega + flip(omega))) > gridTolerance
        error('AomegaToEtaA:NonSymmetricOmega', ...
            'omega must be origin-symmetric.');
    end

    %--------------------------------------
    % Apply the symmetric hard low-pass mask
    %--------------------------------------
    frequencyHz = omega/(2*pi);
    keepBin = abs(frequencyHz) < LowPassFreq;

    AomegaFiltered = Aomega;
    AomegaFiltered(~keepBin) = 0;

    %--------------------------------------------------------------
    % Pad at the high-frequency ends of the centered spectrum.
    %
    % For an even Nfft, the standard shifted FFT grid has one more
    % negative-frequency bin than positive-frequency bin. Placing the
    % original zero sample at floor(Nfft/2)+1 handles both odd and even
    % padded lengths without introducing a frequency shift.
    %--------------------------------------------------------------
    Nfft = PaddingFactor * N;

    AomegaPadded = zeros(Nfft, 1, 'like', AomegaFiltered);

    centrePadded = floor(Nfft/2) + 1;
    firstInputBin = centrePadded - (centreInput - 1);
    lastInputBin  = firstInputBin + N - 1;

    AomegaPadded(firstInputBin:lastInputBin) = AomegaFiltered;

    %-----------------------------------------------------
    % Reconstruct eta_A(t).
    %
    % ifftshift: move omega = 0 to the first DFT bin
    % fft:       apply exp(-1i*omega*t)
    % fftshift:  return a time vector centered about t = 0
    %-----------------------------------------------------
    etaComplex = domega * fftshift(fft(ifftshift(AomegaPadded)));

    % Paper defn: eta_A(t) ~= domega*sum(Aomega*exp(-1i*omega*t)).
    % Do not insert another 1/Nfft, dt, or amplitude normalization here.

    % The frequency-bin spacing fixes the time sampling and total window.
    dt = 2*pi/(Nfft*domega);
    t  = ((0:Nfft-1).' - floor(Nfft/2)) * dt;

    etaReal = real(etaComplex);
    etaImag = imag(etaComplex);
end


==> anc/AomegaToEtaZT.m <==
function [t, z, etaZT, Z, T] = AomegaToEtaZT( ...
    Aomega, omega, z, v, LowPassFreq, PaddingFactor)
%AOMEGATOETAZT Reconstruct the total strain field eta(z,t).
%
%   [t, z, etaZT] = AomegaToEtaZT( ...
%       Aomega, omega, z, v, LowPassFreq, PaddingFactor)
%
%   [t, z, etaZT, Z, T] = AomegaToEtaZT(...)
%
%   reconstructs the complex strain field obtained by inserting the
%   stress-free boundary condition B~(omega) = -A~(omega) into the spectral
%   representation of the strain:
%
%       eta(z,t) = integral A~(omega) ...
%                  [exp(-1i*omega*z/v) - exp(+1i*omega*z/v)] ...
%                  exp(-1i*omega*t) d omega.
%
%   Equivalently,
%
%       eta(z,t) = eta_A(t + z/v) - eta_A(t - z/v).
%
%   The low-pass filtering, centered zero padding, FFT sign convention,
%   and continuous Fourier quadrature match AomegaToEtaA.m.
%
%   INPUTS
%   ------
%   Aomega         Complex strain spectrum A~(omega). It may be a row or
%                  column vector.
%
%   omega          Angular-frequency samples in rad/s. It may be a row or
%                  column vector. The samples must be uniformly spaced and
%                  ordered from negative to positive frequency. Odd- and
%                  even-length grids are both accepted. The kth element of
%                  Aomega is always paired with the kth element of omega;
%                  converting the inputs to columns does not change this
%                  correspondence.
%
%   z              Depth samples in metres. It may be a row or column
%                  vector and must satisfy z >= 0. It is returned as a row.
%
%   v              Positive longitudinal sound velocity in m/s.
%
%   LowPassFreq    Low-pass cutoff in Hz. Samples satisfying
%
%                      abs(omega/(2*pi)) >= LowPassFreq
%
%                  are set to zero. Samples exactly at the cutoff are
%                  removed. Use Inf to disable low-pass filtering.
%
%   PaddingFactor  Positive integer. The transform length is
%
%                      Nfft = PaddingFactor * numel(Aomega).
%
%                  Zeros are inserted at the high-frequency ends of the
%                  centered spectrum before transformation.
%
%   OUTPUTS
%   -------
%   t              Centered time vector in seconds, returned as a column.
%
%   z              Depth vector in metres, returned as a row.
%
%   etaZT          Complex strain matrix with dimensions
%
%                      size(etaZT) = [numel(t), numel(z)].
%
%                  Thus etaZT(p,q) is eta(z(q),t(p)), and etaZT(:,q) is the
%                  complete time waveform at depth z(q).
%
%   Z, T           Meshgrid arrays generated internally using
%
%                      [Z,T] = meshgrid(z,t).
%
%                  They have the same dimensions as etaZT and are optional
%                  outputs. Z is useful directly in the depth integral in
%                  Eq. (1).
%
%   NOTES
%   -----
%   1. etaZT is the total incident-plus-reflected strain. Consequently,
%      etaZT(:,q) is zero to numerical precision whenever z(q) = 0, as
%      required by the stress-free boundary condition.
%
%   2. No conjugate-symmetry correction is applied to Aomega. etaZT is
%      therefore returned as a complex matrix, including any imaginary
%      reconstruction residual.
%
%   3. The domega quadrature factor is included, as in AomegaToEtaA.m.
%      The result has physical strain units. No amplitude normalisation
%      is applied; do not multiply by domega again at the call site.
%
%   4. MATLAB's FFT is used because it has the negative exponential needed
%      for exp(-1i*omega*t).
%
%   5. Even-length centered grids are supported whether they contain an
%      exact zero bin or straddle zero by half a frequency interval. A
%      carrier-phase correction preserves the supplied frequencies exactly.
%
%   EXAMPLE
%   -------
%       v              = 6650.0;   % m/s
%       LowPassFreq    = 600e9;    % Hz
%       PaddingFactor  = 4;
%
%       zMax = 1200e-9;
%       zNum = round(zMax/0.210e-9);
%       dz   = zMax/zNum;
%       z    = ((1:zNum)-0.5)*dz; % exact midpoint quadrature cells
%
%       [t, z, etaZT, Z, T] = AomegaToEtaZT( ...
%           Aomega, omega, z, v, LowPassFreq, PaddingFactor);
%
%       % Example insertion into the two depth integrals in Eq. (1):
%       % I1 = sum(etaZT .* exp(2*1i*n*k0.*Z), 2) .* dz;
%       % I2 = sum(etaZT, 2) .* dz;
%

    %---------------------------
    % Validate scalar arguments
    %---------------------------
    if ~(isnumeric(v) && isscalar(v) && isreal(v) && ...
            ~isnan(v) && ~isinf(v) && v > 0)
        error('AomegaToEtaZT:InvalidSoundVelocity', ...
            'v must be a positive finite real scalar in m/s.');
    end

    if ~(isnumeric(LowPassFreq) && isscalar(LowPassFreq) && ...
            isreal(LowPassFreq) && ~isnan(LowPassFreq) && ...
            LowPassFreq >= 0)
        error('AomegaToEtaZT:InvalidLowPassFreq', ...
            'LowPassFreq must be a nonnegative real scalar in Hz, or Inf.');
    end

    if ~(isnumeric(PaddingFactor) && isscalar(PaddingFactor) && ...
            isreal(PaddingFactor) && ~isnan(PaddingFactor) && ...
            ~isinf(PaddingFactor) && PaddingFactor >= 1 && ...
            PaddingFactor == fix(PaddingFactor))
        error('AomegaToEtaZT:InvalidPaddingFactor', ...
            'PaddingFactor must be a positive integer.');
    end

    %----------------------
    % Validate vector inputs
    %----------------------
    if ~(isnumeric(Aomega) && isvector(Aomega) && ~isempty(Aomega))
        error('AomegaToEtaZT:InvalidAomega', ...
            'Aomega must be a nonempty numeric vector.');
    end

    if ~(isnumeric(omega) && isvector(omega) && ~isempty(omega) && ...
            isreal(omega))
        error('AomegaToEtaZT:InvalidOmega', ...
            'omega must be a nonempty real numeric vector.');
    end

    if ~(isnumeric(z) && isvector(z) && ~isempty(z) && isreal(z))
        error('AomegaToEtaZT:InvalidZ', ...
            'z must be a nonempty real numeric vector in metres.');
    end

    % Preserve element-by-element Aomega(k) <-> omega(k) correspondence.
    Aomega = Aomega(:);
    omega  = omega(:);
    z      = z(:).';

    if numel(Aomega) ~= numel(omega)
        error('AomegaToEtaZT:SizeMismatch', ...
            'Aomega and omega must contain the same number of samples.');
    end

    if any(isnan(real(Aomega)) | isinf(real(Aomega))) || ...
            any(isnan(imag(Aomega)) | isinf(imag(Aomega)))
        error('AomegaToEtaZT:NonfiniteAomega', ...
            'Aomega must not contain NaN or Inf values.');
    end

    if any(isnan(omega) | isinf(omega))
        error('AomegaToEtaZT:NonfiniteOmega', ...
            'omega must not contain NaN or Inf values.');
    end

    if any(isnan(z) | isinf(z))
        error('AomegaToEtaZT:NonfiniteZ', ...
            'z must not contain NaN or Inf values.');
    end

    if any(z < 0)
        error('AomegaToEtaZT:NegativeDepth', ...
            'All depth samples must satisfy z >= 0.');
    end

    N = numel(Aomega);
    if N < 2
        error('AomegaToEtaZT:TooFewFrequencySamples', ...
            'At least two frequency samples are required.');
    end

    %---------------------------------
    % Check ordering and uniformity
    %---------------------------------
    deltaOmega = diff(omega);

    if any(deltaOmega <= 0)
        error('AomegaToEtaZT:OmegaNotIncreasing', ...
            'omega must be ordered strictly from negative to positive values.');
    end

    domega = mean(deltaOmega);
    uniformityTolerance = 1e-9 * max([max(abs(omega)), abs(domega), 1]);

    if max(abs(deltaOmega - domega)) > uniformityTolerance
        error('AomegaToEtaZT:NonuniformOmega', ...
            'omega must be uniformly spaced.');
    end

    % The recovered real-strain spectrum is expected to span both signs of
    % frequency. Odd grids may contain one exact zero sample; even grids may
    % contain zero or may straddle it by half a bin.
    if ~(omega(1) < 0 && omega(end) > 0)
        error('AomegaToEtaZT:OmegaDoesNotSpanZero', ...
            'omega must span negative and positive frequencies.');
    end

    zeroTolerance = 1e-9 * max([max(abs(omega)), abs(domega), 1]);
    nNegative = sum(omega < -zeroTolerance);
    nPositive = sum(omega >  zeroTolerance);
    nNearZero = N - nNegative - nPositive;

    if abs(nNegative - nPositive) > 1 || nNearZero > 1
        error('AomegaToEtaZT:OmegaNotCentered', ...
            ['omega must be centered about zero: the numbers of negative ', ...
             'and positive samples may differ by at most one.']);
    end

    % Use the central input sample as the FFT carrier reference. This handles
    % odd grids, standard even fftshift grids, and even half-bin grids.
    centreInput   = floor(N/2) + 1;
    omegaCarrier  = omega(centreInput);
    frequencyBin  = (1:N).' - centreInput;
    omegaExpected = omegaCarrier + frequencyBin .* domega;

    if max(abs(omega - omegaExpected)) > uniformityTolerance
        error('AomegaToEtaZT:InconsistentFrequencyGrid', ...
            'omega is not consistent with one uniformly spaced FFT grid.');
    end

    %--------------------------------------
    % Apply the symmetric hard low-pass mask
    %--------------------------------------
    frequencyHz = omega/(2*pi);
    keepBin = abs(frequencyHz) < LowPassFreq;

    AomegaFiltered = Aomega;
    AomegaFiltered(~keepBin) = 0;

    %---------------------------------------------------------------
    % Set the padded transform length and the centered time sampling.
    %---------------------------------------------------------------
    Nfft = PaddingFactor * N;
    dt   = 2*pi/(Nfft*domega);
    t    = ((0:Nfft-1).' - floor(Nfft/2)) .* dt;

    % MATLAB meshgrid produces length(t)-by-length(z) arrays, matching the
    % dimensions used by transient_reflectance_direct.m.
    [Z, T] = meshgrid(z, t);

    %-----------------------------------------------------------------
    % Insert B~(omega) = -A~(omega) into defn of eta(z,t):
    %
    %   A~(omega) [exp(-i*omega*z/v) - exp(+i*omega*z/v)].
    %
    % The first row of Z is the requested z vector. Using the meshgrid here
    % guarantees that the final etaZT matrix has the same t-by-z layout.
    %-----------------------------------------------------------------
    phaseArgument = (omega./v) * Z(1,:);

    % Form exp(-i*x) - exp(+i*x). Since phaseArgument is real, the second
    % exponential is the complex conjugate of the first.
    propagationFactor = exp(-1i .* phaseArgument);
    propagationFactor = propagationFactor - conj(propagationFactor);

    %-----------------------------------------------------------------
    % Pad at the high-frequency ends and transform along frequency.
    %
    % frequencyBin contains integer offsets from the central input sample.
    % Mapping those offsets modulo Nfft places zero/low frequencies at the
    % start of the unshifted FFT array and negative frequencies at its end.
    % This is equivalent to centered padding followed by ifftshift, while
    % also supporting even grids that do not contain an exact zero sample.
    %-----------------------------------------------------------------
    numberOfDepths = numel(z);
    spectrumPadded = complex(zeros(Nfft, numberOfDepths, ...
        'like', AomegaFiltered));

    paddedBin = mod(frequencyBin, Nfft) + 1;

    spectrumPadded(paddedBin,:) = bsxfun(@times, ...
        AomegaFiltered, propagationFactor);

    clear phaseArgument propagationFactor

    % fft supplies exp(-1i*omega*t); fftshift centers the time axis.
    etaZT = domega * fftshift(fft(spectrumPadded, [], 1), 1);

    clear spectrumPadded

    % If the central input sample is not exactly omega = 0 (for example, an
    % even grid straddling zero by half a bin), restore the corresponding
    % temporal carrier exp(-1i*omegaCarrier*t). T(:,1) equals t.
    temporalCarrier = exp(-1i .* omegaCarrier .* T(:,1));
    etaZT = bsxfun(@times, temporalCarrier, etaZT);

    % The domega factor above is required by paper convention.
    % No peak normalization or conjugate-symmetry projection is applied.

    if ~isequal(size(etaZT), size(Z), size(T))
        error('AomegaToEtaZT:InternalSizeMismatch', ...
            'Internal error: etaZT, Z, and T do not have matching sizes.');
    end
end


==> anc/CalculateNandP12etaAuz0AnDdeltarOverr.m <==
clear all



set(groot, 'defaultAxesTickLabelInterpreter','latex');
set(groot, 'defaultLegendInterpreter','latex');
set(groot, 'defaultTextInterpreter','latex');




[R_bExp,fExp,rho_bPYExp,phi_bPYExp,tPYExp,processing] = CrExpSigPro(); %Signal processing of experimental data

R_bExp = R_bExp.';
fExp = fExp.';
rho_bPYExp = rho_bPYExp.';
phi_bPYExp = phi_bPYExp.';
tPYExp = tPYExp.';

dt = processing.dt_s; % seconds, NOT picoseconds

tPYExpAligned = processing.time_s.' * 1e12;

% Reported Cr tuple
nPY = 3.270406011961726 + 2.847431161163940i; 
P12PY = 34.996461236630700 + 4.055481912497149i; 

lambda_probe = 830.0e-9;        %m
nu = 6650.0;                    %m/s


k0 = 2*pi/lambda_probe;




CounterMAX = 100000; %set number of itterates for Rayleigh Quotient iteration (check the solution has fully converged)
TolleranceMin = 5.0e-04;
TolleranceMax = 0.6;



fRangeMinIEXP = -87;
fRangeMaxIEXP = 87;

noSamplesIExp = 32;



[~, indexMinIExp] = min(abs((fExp*1e-9)-(fRangeMinIEXP)));
[~, indexMaxIExp] = min(abs((fExp*1e-9)-(fRangeMaxIEXP)));
[~, indexZeroIExp] = min(abs((fExp*1e-9)-(0)));


nthIExp= ceil((indexMaxIExp-indexMinIExp)/noSamplesIExp);


indexInterestIExp = [indexMinIExp:nthIExp:indexMaxIExp];



[~,indexShiftIExp] = min(abs(indexInterestIExp - indexZeroIExp));
indexInterestIExp = indexInterestIExp - indexInterestIExp(indexShiftIExp) + indexZeroIExp;

fSampleIExp = fExp(1,indexInterestIExp);
omegaSampleIExp = 2*pi*fSampleIExp;
R_bSampleIExp = R_bExp(1,indexInterestIExp);


fSampleIExp(indexShiftIExp) = [];
omegaSampleIExp(indexShiftIExp) = [];
R_bSampleIExp(indexShiftIExp) = [];


     

    
% The shifted even FFT grid has one unpaired negative Nyquist bin.
% Drop that bin, then convert negative- to positive-exponential convention.
% A plain flip of the full even grid would be one frequency bin wrong.
fPaper = fExp(2:end);
R_bPaper = flip(R_bExp(2:end));
R_bSamplePaper = flip(R_bSampleIExp);


    figure;
    hold on
    h33 = plot(fPaper*1e-9,1e5*real(R_bPaper),'-','LineWidth',2); % fixed display units only
    h44 = plot(fPaper*1e-9,1e5*imag(R_bPaper),'-','LineWidth',2);
    
    
    h55 = plot(fSampleIExp*1e-9,1e5*real(R_bSamplePaper),'o');
    h66 = plot(fSampleIExp*1e-9,1e5*imag(R_bSamplePaper),'o');
    
    
    box on;
    ylabel({'','Reflectance spectrum','$10^{5} R(\omega)$'});
    xlabel('Frequency $f$  (GHz)');
    axis square;
    axis tight;
 
    xlim([-600 600])
    ylim auto;
    ylim((ylim + [-0.2,0.2]))
    
    % --- X ticks ---
xt_vals = -600:200:600;
xticks(xt_vals);

xtlbl = repmat({''}, 1, length(xt_vals));
xtlbl{xt_vals == -600} = '-600';
xtlbl{xt_vals == 0}    = '0';
xtlbl{xt_vals == 600}  = '600';
xticklabels(xtlbl);

yticks('auto'); yticklabels('auto');

set(gca,'FontSize',21);
    
    lgd1 = legend([h33, h44, h55, h66], {'$ \mathrm{Re} ( R ) $ ', '$ \mathrm{Im} ( R  )  $','$ \mathrm{Re} \lbrace R(\omega_{q})  \rbrace  $ ', '$ \mathrm{Im} \lbrace R(\omega_{q})  \rbrace $'}, ...
    'Interpreter','latex');

h33.Color = [0 0.4470 0.7410];
h44.Color = [0.8500 0.3250 0.0980];

h55.Color = [0 0.4470 0.7410];
h55.MarkerFaceColor = [0 0.4470 0.7410];
h55.MarkerSize = 5;

h66.Color = [0.8500 0.3250 0.0980];
h66.MarkerFaceColor = [0.8500 0.3250 0.0980];
h66.MarkerSize = 5;

set(lgd1, 'Units', 'normalized');
set(lgd1, 'Position', [0.2151 0.1805 0.2784 0.2674]);
set(lgd1, 'Color', 'none');   % transparent background
lgd1.EdgeColor = 'none';

set(lgd1, 'FontSize', 16);


    hold off    
    


  

tic 



nGuess = nPY; 
    
P12Guess = P12PY; 
    
   
        [n,P12,~,~] = NLEVPnAp12guessesMODinverseEVectMODRQIminmax(nGuess,P12Guess,R_bSampleIExp,omegaSampleIExp,k0,nu,CounterMAX,TolleranceMin,TolleranceMax);


        
        
    
   


toc


AomegaPickSoln = AomegaCompute(n, P12, R_bExp, 2*pi*fExp, k0, nu);
omegaRecon = 2*pi*fExp(2:end);
AomegaCode = AomegaPickSoln(2:end);
AomegaPaper = flip(AomegaCode); % ONE Fourier-sign conversion, no conjugation




    figure;
    hold on
    h4 = plot(fPaper*1e-9,1e18*imag(AomegaPaper),'-','LineWidth',2);
    h3 = plot(fPaper*1e-9,1e18*real(AomegaPaper),'-','LineWidth',2);
    
    
    box on;
    ylabel({'','Incident strain spectrum' '$A(\omega)\quad(10^{-18}\,\mathrm{s})$'});
    xlabel('Frequency $f$ (GHz)');
    axis square;
    axis tight;
    %ylim([0 OmegaMAX])
    %ylim([-13 13])
    xlim([-600 600])
    ylim auto;
    ylim(([ylim]+ [-2, 2]))
    % --- X ticks ---
    xt_vals = -600:200:600;
    xticks(xt_vals);

    xtlbl = repmat({''}, 1, length(xt_vals));
    xtlbl{xt_vals == -600} = '-600';
    xtlbl{xt_vals == 0}    = '0';
    xtlbl{xt_vals == 600}  = '600';
    xticklabels(xtlbl);

    yticks('auto'); yticklabels('auto');
    h3.Color = [0 0.4470 0.7410];
    h4.Color = [0.8500 0.3250 0.0980];
    %h7.Color = 'k';
    %h8.Color = 'k';
    set(gca,'FontSize',21);

        lgd1 = legend([h3, h4], {'$\mathrm{Re} ( A )$ ', '$\mathrm{Im}( A )$ '}, ...
        'Interpreter','latex');
    

    set(lgd1, 'Units', 'normalized');
    set(lgd1, 'Position', [0.6035 0.1576 0.2266 0.2038]);
    set(lgd1, 'Color', 'none');   % transparent background
    lgd1.EdgeColor = 'none';

    set(lgd1, 'FontSize', 16);


    hold off

    



[t_reconExp, etaAExpReal_recon, etaAExpImag_recon] = AomegaToEtaA(AomegaPaper, omegaRecon, 400e9,4);

    
    figure();
    hold on
    h3 = plot(t_reconExp*1e12,1e5*etaAExpReal_recon,'-','LineWidth',2);
    h4 = plot(t_reconExp*1e12,1e5*etaAExpImag_recon,'-','LineWidth',2);
    
    
    box on;
    ylabel({'','Incident strain','$10^{5}\eta_{A}(z=0, t)$'});
    xlabel('Time $t$ (ps)' );
    axis square;
    axis tight;
    
    xlim([-30 30])
    ylim auto;
    ylim((ylim + [-0.2, 0.2]))
    % --- X ticks ---
    xt_vals = -30:10:30;
    xticks(xt_vals);

    xtlbl = repmat({''}, 1, length(xt_vals));
    xtlbl{xt_vals == -30} = '-30';
    xtlbl{xt_vals == 0}    = '0';
    xtlbl{xt_vals == 30}  = '30';
    xticklabels(xtlbl);

    yticks('auto'); yticklabels('auto');
    h3.Color = [0 0.4470 0.7410];
    
    h4.Color = [0.8500 0.3250 0.0980];
    
    set(gca,'FontSize',23);

        
        
        lgd1 = legend([h3, h4], {'$\mathrm{Re}( \eta_{A} )$', '$\mathrm{Im}( \eta_{A} )$' }, ...
        'Interpreter','latex');

    set(lgd1, 'Units', 'normalized');
    pbaspect([2 1 1])
    set(lgd1, 'Position', [0.6422 0.5696 0.2634 0.1845]);
    set(lgd1, 'Color', 'none');   % transparent background
    lgd1.EdgeColor = 'none';

    set(lgd1, 'FontSize', 18);


    hold off
    


%% Define model parameters
      % m, pump absorption length
LowPassFreq = 400e9;
PaddingFactor = 4;

%% Depth grid material parameters
dz_target = 0.210e-9;    % original target resolution, metres
z_infinity = 2190.0e-9;   % depth integration limit, metres
z_num = round(z_infinity/dz_target);
dz = z_infinity/z_num;   % actual cell width used in BOTH grid and integrals
z = ((1:z_num)-0.5)*dz; % exact midpoint partition of [0,z_infinity]

[tRECON, zRECON, etaZT, Z, T] = AomegaToEtaZT( ...
    AomegaPaper, omegaRecon, z, nu, LowPassFreq, PaddingFactor);

% Photoelastic integral:
% integral eta(z,t)*exp(2*i*n*k0*z) dz
I1_b = sum(etaZT .* exp(2*1i*n*k0.*Z), 2) .* dz;

% Surface-displacement integral:
% u(0,t) = integral eta(z,t) dz
I2_b = sum(etaZT, 2) .* dz;
u0t = I2_b; % physical signed displacement in metres: no normalization
assert(numel(tRECON)==numel(t_reconExp) && ...
    max(abs(tRECON-t_reconExp)) < 1e-24, ...
    'The incident strain and total field must share the same time grid.');




    figure();
    hold on
    h1 = plot(tRECON*1e12,1e12*real(u0t),'-','LineWidth',2);
    h2 = plot(tRECON*1e12,1e12*imag(u0t),'-','LineWidth',2);
    
  
    
    box on;
    ylabel({'','Displacement', '$u(z=0,t)$ (pm)'});
    xlabel('Time $t$ (ps)' );
    axis square;
    axis tight;
    %%{
    ylim auto;
    xlim([-30 30])
    % Tick positions
    xticks(-30:10:30);
    yticks('auto');

    % --- X tick labels ---
    xtlbl = repmat({''}, 1, length(-30:10:30));
    xt_vals = -30:10:30;
    xtlbl{xt_vals == -30} = '-30';
    xtlbl{xt_vals == 0}    = '0';
    xtlbl{xt_vals == 30}  = '30';
    xticklabels(xtlbl);

    yticklabels('auto');

    %%}
    set(gca,'FontSize',23);
    
    

    pbaspect([2 1 1])
    lgd = legend([h1, h2], {'$\mathrm{Re}(u)$', '$\mathrm{Im}(u)$' }, ...
    'Interpreter','latex');

set(lgd, 'Units', 'normalized');
set(lgd, 'Position', [0.6601 0.2863 0.2455 0.1845]);
set(lgd, 'Color', 'none');   % transparent background
lgd.EdgeColor = 'none';

set(lgd, 'FontSize', 18);

hold off





% photoelastic contribution plus
% surface-displacement contribution
delta_r_over_r_b = ...
      (2*1i*k0*P12/(1 - n^2)) .* I1_b ...
    - 2*1i*k0 .* I2_b;


delta_r_over_r_bSC = delta_r_over_r_b; %SC
rho_bSC = real(delta_r_over_r_b);
phi_bSC = imag(delta_r_over_r_b);

    figure;
    hold on
    h1 = plot(tRECON*1e12,1e5*rho_bSC,'-','LineWidth',2);
    h2 = plot(tRECON*1e12,1e5*phi_bSC,'-','LineWidth',2);
    
    
    h11 = plot(tPYExpAligned,1e5*rho_bPYExp,':','LineWidth',2);
    h22 = plot(tPYExpAligned,1e5*phi_bPYExp,':','LineWidth',2);
    
    h11.Color = [0 0.4470 0.7410];
    h22.Color = [0.8500 0.3250 0.0980];
    
    box on;
    ylabel('Complex echo $10^{5}(\rho + i\delta\phi)$');
    xlabel('Time $t$ (ps)' );
    axis square;
    axis tight;
    %%{
    ylim([-1 5])
    xlim([-30 30])
    % Tick positions
    xticks(-30:10:30);
    yticks(-1:1:5);

    % --- X tick labels ---
    xtlbl = repmat({''}, 1, length(-30:10:30));
    xt_vals = -30:10:30;
    xtlbl{xt_vals == -30} = '-30';
    xtlbl{xt_vals == 0}    = '0';
    xtlbl{xt_vals == 30}  = '30';
    xticklabels(xtlbl);

    % --- Y tick labels ---
    yt_vals = -1:1:5;
    ytlbl = repmat({''}, 1, length(yt_vals));

    for k = 1:length(yt_vals)
        if ismember(yt_vals(k), [-1:1:5])
            ytlbl{k} = num2str(yt_vals(k));
        end
    end

    %%}
    set(gca,'FontSize',20);
    
    lgd = legend([h1, h11, h2, h22], {'$\rho$', '$\rho$ (Exp.)', '$\delta\phi$', '$\delta\phi$ (Exp.)'}, ...
    'Interpreter','latex');

set(lgd, 'Units', 'normalized');
set(lgd, 'Position', [0.5575 0.6968 0.2685 0.2302]);
set(lgd, 'Color', 'none');   % transparent background
lgd.EdgeColor = 'none';

set(lgd, 'FontSize', 15);
hold off


%% spurious tuple example

nSpurious = 0.1261 + 2.2363i;
P12Spurious = 9.2144 - 1.2405i;

[nSpurious,P12Spurious,~,TollAch] = NLEVPnAp12guessesMODinverseEVectMODRQIminmax(nSpurious,P12Spurious,R_bSampleIExp,omegaSampleIExp,k0,nu,CounterMAX,TolleranceMin,TolleranceMax);

AomegaSpuriousCode = AomegaCompute(nSpurious,P12Spurious,R_bExp,2*pi*fExp,k0,nu);
AomegaSpuriousPaper = flip(AomegaSpuriousCode(2:end));
figure();
h3 = plot(fPaper*1e-9,1e18*real(AomegaSpuriousPaper),'-','LineWidth',2); hold on
h4 = plot(fPaper*1e-9,1e18*imag(AomegaSpuriousPaper),'-','LineWidth',2);
h3.Color = [0 0.4470 0.7410]; h4.Color = [0.8500 0.3250 0.0980];
box on; axis square; axis tight; xlim([-600 600]); ylim([-400 400]);
xlabel('Frequency $f$ (GHz)');
xt_vals = -600:200:600;
xticks(xt_vals);

xtlbl = repmat({''}, 1, length(xt_vals));
xtlbl{xt_vals == -600} = '-600';
xtlbl{xt_vals == 0}    = '0';
xtlbl{xt_vals == 600}  = '600';
xticklabels(xtlbl);
ylabel({'','Incident strain spectrum' '$A(\omega)\quad(10^{-18}\,\mathrm{s})$'});
lgd11 = legend([h3,h4],{'$\mathrm{Re}(A)$','$\mathrm{Im}(A)$'},'Box','off');
set(lgd, 'FontSize', 16);
set(gca,'FontSize',21); hold off



==> anc/CrExpSigPro.m <==
function [R_b,f_processed,rhoDATA1,phiDATA1,timeDATA1,processing] = CrExpSigPro()
% CrExpSigPro
% MATLAB version of the experimental FFT workflow.
% CORRECTED UNITS / CONVENTION:
%   rhoDATA1 and phiDATA1 are dimensionless; timeDATA1 is still in ps.
%   R_b uses the NEGATIVE-exponential convention, with dt/(2*pi) included.
%   The figure driver reverses its origin-symmetric frequency array ONCE
%   before the paper's negative-exponential frequency-to-time transform.
%   processing exposes the original preprocessing arrays without refitting.
%   
%
% Main idea:
%   1) load Cr_echo_combined.csv
%   2) remove a complex linear baseline from the experimental time trace
%   3) apply a zero-phase low-pass filter to suppress the noise-dominated tail
%   4) taper only the record edges with a Tukey window
%   5) estimate a small time-zero correction from pulse symmetry
%   6) evaluate the derivative spectrum in Fourier space instead of
%      differentiating noisy samples first
%   
%
% Notes:
%   - Keep Cr_echo_combined.csv in the same folder as this .m file.
%   - This code uses butter/filtfilt, so the Signal Processing Toolbox is
%     required.




%% ------------------------------------------------------------------------
%  Processing parameters
%  ------------------------------------------------------------------------
LOWPASS_CUTOFF_GHZ = 200.0;
LOWPASS_ORDER = 4;
BASELINE_OUTSIDE_PS = 18.0;
TUKEY_ALPHA = 0.35;
ZERO_PAD_FACTOR = 8;
AUTO_TIME_ZERO = true;
TIME_ZERO_SEARCH_PS = 2.0;
SYMMETRY_HALF_WIDTH_PS = 15.0;


%% ------------------------------------------------------------------------
%  Locate input/output files
%  ------------------------------------------------------------------------
fullpath_this = mfilename('fullpath');
if isempty(fullpath_this)
    scriptDir = pwd;
else
    scriptDir = fileparts(fullpath_this);
end

dataPath = fullfile(scriptDir, 'Cr_echo_combined.csv');
if ~exist(dataPath, 'file')
    error('Could not find Cr_echo_combined.csv next to the MATLAB file: %s', dataPath);
end

%% ------------------------------------------------------------------------
%  Load data
%  ------------------------------------------------------------------------
data = local_read_csv(dataPath);
if size(data, 2) < 3
    error('Expected 3 columns in Cr_echo_combined.csv: time_ps, rho, phi');
end

timeDATA = data(:, 1);    % ps
rhoDATA = data(:, 2) * 1e-5; % CSV: rho_times_1e5
phiDATA = data(:, 3) * 1e-5; % CSV: delta_phi_times_1e5


timeDATA1 = timeDATA;
rhoDATA1 = rhoDATA;
phiDATA1 = phiDATA;

time_s = timeDATA * 1e-12;
dt = check_uniform_time_grid(time_s);
sampling_frequency_hz = 1.0 / dt;

experimental_complex_raw = rhoDATA + 1i * phiDATA;

%% ------------------------------------------------------------------------
%  Clean the experimental trace before differentiation
%  ------------------------------------------------------------------------
[experimental_detrended, experimental_baseline] = fit_complex_linear_baseline( ...
    timeDATA, experimental_complex_raw, BASELINE_OUTSIDE_PS);

experimental_filtered = lowpass_complex( ...
    experimental_detrended, sampling_frequency_hz, LOWPASS_CUTOFF_GHZ * 1e9, LOWPASS_ORDER);

if AUTO_TIME_ZERO
    time_zero_ps = estimate_even_symmetry_center( ...
        timeDATA, experimental_filtered, TIME_ZERO_SEARCH_PS, SYMMETRY_HALF_WIDTH_PS);
else
    time_zero_ps = 0.0;
end

time_window = local_tukeywin(numel(timeDATA), TUKEY_ALPHA);
experimental_processed = experimental_filtered .* time_window;
experimental_time_for_fft = time_s - time_zero_ps * 1e-12;

%% ------------------------------------------------------------------------
%  Raw spectrum for diagnostics only
%  ------------------------------------------------------------------------
raw_time_derivative = gradient(experimental_complex_raw, dt);
[f, R_b_raw] = fft_with_physical_time_origin(raw_time_derivative, experimental_time_for_fft, ZERO_PAD_FACTOR);

%% ------------------------------------------------------------------------
%  Processed experimental spectrum
%  ------------------------------------------------------------------------
[f_processed, R_b, signal_spectrum_code] = derivative_spectrum(experimental_processed, experimental_time_for_fft, ZERO_PAD_FACTOR);
if numel(f) ~= numel(f_processed) || any(abs(f - f_processed) > 1e-12 * max(1, max(abs(f))))
    error('Internal frequency grids do not match.');
end


processing.time_ps_raw = timeDATA;
processing.time_s = experimental_time_for_fft;
processing.time_zero_ps = time_zero_ps;
processing.dt_s = dt;
processing.raw = experimental_complex_raw;
processing.baseline = experimental_baseline;
processing.detrended = experimental_detrended;
processing.filtered = experimental_filtered;
processing.window = time_window;
processing.processed = experimental_processed;
processing.signal_spectrum_code = signal_spectrum_code;
processing.derivative_spectrum_code = R_b;
processing.raw_derivative_spectrum_code = R_b_raw;
processing.frequency_hz = f_processed;
processing.nfft = numel(f_processed);
processing.lowpass_hz = LOWPASS_CUTOFF_GHZ*1e9;
processing.tukey_alpha = TUKEY_ALPHA;
end

%% ========================================================================
function data = local_read_csv(pathname)
% Read numeric CSV with one header row.
if exist('readmatrix', 'file') == 2
    data = readmatrix(pathname);
else
    data = dlmread(pathname, ',', 1, 0);
end
end



function dt = check_uniform_time_grid(time_s)
differences = diff(time_s(:));
dt = median(differences);
if dt <= 0
    error('The time axis must be strictly increasing.');
end
if any(abs(differences - dt) > max(1e-18, 1e-7 * abs(dt)))
    error('The FFT requires a uniformly sampled time axis.');
end
end

function [corrected_signal, baseline] = fit_complex_linear_baseline(time_ps, complex_signal, quiet_outside_ps)
quiet = abs(time_ps(:)) >= quiet_outside_ps;
if nnz(quiet) < 10
    error('Too few quiet samples for the requested baseline region.');
end

x_span = max(time_ps(:)) - min(time_ps(:));
if x_span == 0
    error('Time axis has zero span.');
end
x = (time_ps(:) - mean(time_ps(:))) / x_span;
design_quiet = [ones(nnz(quiet), 1), x(quiet)];
design_all = [ones(numel(time_ps), 1), x];

real_coefficients = design_quiet \ real(complex_signal(quiet));
imag_coefficients = design_quiet \ imag(complex_signal(quiet));

baseline = design_all * real_coefficients + 1i * (design_all * imag_coefficients);
corrected_signal = complex_signal(:) - baseline;
end

function filtered_signal = lowpass_complex(complex_signal, sampling_frequency_hz, cutoff_hz, order)
nyquist = sampling_frequency_hz / 2.0;
if ~(cutoff_hz > 0 && cutoff_hz < nyquist)
    error('Cutoff must lie between 0 and Nyquist (%.1f GHz).', nyquist / 1e9);
end

[b, a] = butter(order, cutoff_hz / nyquist, 'low');
filtered_real = filtfilt(b, a, real(complex_signal(:)));
filtered_imag = filtfilt(b, a, imag(complex_signal(:)));
filtered_signal = filtered_real + 1i * filtered_imag;
end

function center_ps = estimate_even_symmetry_center(time_ps, complex_signal, search_ps, half_width_ps)
objective = @(c) even_symmetry_objective(c, time_ps(:), complex_signal(:), half_width_ps);
options = optimset('TolX', 1e-6, 'Display', 'off');
center_ps = fminbnd(objective, -search_ps, search_ps, options);
end

function value = even_symmetry_objective(center_ps, time_ps, complex_signal, half_width_ps)
available = min([half_width_ps, time_ps(end) - center_ps, center_ps - time_ps(1)]);
if available <= 0
    value = Inf;
    return;
end
offsets = linspace(0.0, available, 400);
plus_real = interp1(time_ps, real(complex_signal), center_ps + offsets, 'linear');
minus_real = interp1(time_ps, real(complex_signal), center_ps - offsets, 'linear');
plus_imag = interp1(time_ps, imag(complex_signal), center_ps + offsets, 'linear');
minus_imag = interp1(time_ps, imag(complex_signal), center_ps - offsets, 'linear');
value = mean((plus_real - minus_real).^2 + (plus_imag - minus_imag).^2);
end

function [frequency_hz, transform] = fft_with_physical_time_origin(complex_signal, time_s, zero_pad_factor)
dt = check_uniform_time_grid(time_s(:));
number_of_samples = numel(complex_signal);
nfft_target = max(number_of_samples, zero_pad_factor * number_of_samples);
nfft = 2 ^ nextpow2(nfft_target);

left_padding = floor((nfft - number_of_samples) / 2);
right_padding = nfft - number_of_samples - left_padding;
padded = [zeros(left_padding, 1); complex_signal(:); zeros(right_padding, 1)];

frequency_hz = ((-floor(nfft / 2)):(ceil(nfft / 2) - 1)).' / (nfft * dt);
transform = (dt/(2*pi)) * fftshift(fft(padded));

padded_start_time = time_s(1) - left_padding * dt;
transform = transform .* exp(-2i * pi * frequency_hz * padded_start_time);
end

function [frequency_hz, derivative_fft, signal_spectrum] = derivative_spectrum(complex_signal, time_s, zero_pad_factor)
[frequency_hz, signal_spectrum] = fft_with_physical_time_origin(complex_signal, time_s, zero_pad_factor);
derivative_fft = 1i * 2 * pi * frequency_hz .* signal_spectrum;
end



function [residual, scale] = residual_for_delay(delay_s, theory_fft, experiment_fft, frequency_hz)
delayed_theory = theory_fft .* exp(-2i * pi * frequency_hz * delay_s);
denominator = real(delayed_theory' * delayed_theory);
if denominator <= 0
    scale = 0.0;
    residual = Inf;
    return;
end
scale = real(delayed_theory' * experiment_fft) / denominator;
res = experiment_fft - scale .* delayed_theory;
residual = mean(abs(res).^2);
end



function w = local_tukeywin(n, alpha)
% Local Tukey window to avoid depending on tukeywin availability.
if n <= 0
    w = [];
    return;
end
if alpha <= 0
    w = ones(n, 1);
    return;
end
if alpha >= 1
    w = hann_local(n);
    return;
end

w = ones(n, 1);
x = linspace(0, 1, n).';
first = x < alpha / 2;
last = x > 1 - alpha / 2;
w(first) = 0.5 * (1 + cos(2 * pi / alpha * (x(first) - alpha / 2)));
w(last) = 0.5 * (1 + cos(2 * pi / alpha * (x(last) - 1 + alpha / 2)));
end

function w = hann_local(n)
if n == 1
    w = 1;
else
    k = (0:n-1)';
    w = 0.5 * (1 - cos(2 * pi * k / (n - 1)));
end
end


==> anc/Cr_echo_combined.csv <==
time_ps,rho_times_1e5,delta_phi_times_1e5
-32.5,-0.0173237999999998,-0.028235
-32.36394558,-0.0683678999999993,-0.108855999999999
-32.2278911599999,-0.112616999999999,-0.076227
-32.09183674,-0.04972389999999909,-0.050022
-31.95578232,0.0224411000000008,-0.04832100000000009
-31.8197279,0.0209930000000007,0.034477
-31.68367348,0.0416938000000009,0.0877679999999999
-31.54761906,0.0614249000000004,0.0702139999999999
-31.41156464,0.0439011000000003,0.00308499999999999
-31.27551022,0.0157104000000005,-0.109894999999999
-31.1394558,0.0317803000000012,-0.15381
-31.0034013799999,0.0341376000000002,-0.200848
-30.86734696,-0.00397362000000001,-0.214373999999999
-30.7312925399999,0.0100490999999997,-0.206540999999999
-30.59523812,0.0672330000000007,-0.1547
-30.4591837,0.0505580000000005,-0.053303
-30.32312928,-0.0417569999999995,0.00779399999999999
-30.18707486,-0.109363999999998,-0.0225839999999999
-30.05102044,-0.09807429999999939,-0.0920300000000001
-29.91496602,-0.0655070999999995,-0.092682
-29.7789116,-0.0455085999999988,-0.0611669999999999
-29.64285718,-0.05564759999999939,-0.041291
-29.5068027599999,-0.0722077999999992,-0.09096399999999989
-29.37074834,-0.0902569999999993,-0.16432
-29.2346939199999,-0.140400999999999,-0.148943
-29.0986395,-0.164744999999999,-0.152851999999999
-28.96258508,-0.191132999999999,-0.225103
-28.8265306599999,-0.214258999999999,-0.239628999999999
-28.69047624,-0.222083999999999,-0.212339
-28.5544218199999,-0.220754999999999,-0.153059999999999
-28.4183674,-0.212009999999999,-0.05290699999999989
-28.28231298,-0.173873999999999,0.01466
-28.14625856,-0.179044999999999,0.0300079999999999
-28.0102041399999,-0.184170999999999,-0.0262709999999999
-27.87414972,-0.128963999999999,-0.0685189999999999
-27.7380953,-0.09689689999999901,-0.0997949999999999
-27.60204088,-0.05987109999999959,-0.0888849999999999
-27.46598646,-0.0348601999999988,-0.0181969999999999
-27.32993204,-0.0576800999999988,-0.017065
-27.19387762,-0.0419511999999996,-0.03838699999999989
-27.0578232,-0.0165804999999998,-0.0540840000000001
-26.92176878,0.030381900000001,-0.05106399999999989
-26.78571436,-0.0141098999999992,-0.01393
-26.64965994,-0.0994046999999991,0.03811399999999989
-26.5136055199999,-0.0854778999999999,0.0917189999999999
-26.3775511,-0.0961266999999991,0.0911739999999999
-26.24149668,-0.117007999999999,0.027519
-26.10544226,-0.07266989999999919,-0.018588
-25.96938784,-0.0507901999999997,0.040174
-25.8333334199999,-0.06336609999999959,0.0176169999999999
-25.697279,-0.0598256999999992,-0.0266249999999999
-25.56122458,-0.0106623999999992,0.0167259999999999
-25.42517016,0.0235955000000007,0.00355400000000001
-25.28911574,-0.0053262399999987,-0.03640299999999989
-25.15306132,-0.06808540000000009,-0.0789989999999999
-25.0170068999999,-0.0388927999999992,-0.112141
-24.88095248,0.0152338000000006,-0.05364399999999989
-24.74489806,0.100998000000001,-0.009123
-24.6088436399999,0.102644000000001,-0.00904700000000002
-24.47278922,0.0844434999999998,-0.0183219999999999
-24.3367347999999,0.0222798000000006,-0.04598499999999989
-24.20068038,-0.0637011999999996,-0.02386
-24.06462596,-0.05158940000000009,-0.023624
-23.92857154,-0.0763321999999994,0.0109769999999999
-23.7925171199999,-0.0571696999999993,0.083539
-23.6564627,-0.0196565999999994,0.0882109999999999
-23.5204082799999,0.0327372000000005,0.0310659999999999
-23.38435386,0.0914306000000006,-0.000275999999999995
-23.24829944,0.105808,0.03900899999999989
-23.1122450199999,0.11423,0.047604
-22.9761906,0.09345980000000059,0.05612699999999989
-22.8401361799999,0.007708310000000819,0.08231899999999989
-22.70408176,-0.0147598999999995,0.0902469999999999
-22.56802734,0.0317050999999998,0.112021999999999
-22.43197292,0.04307000000000009,0.125241999999999
-22.2959184999999,-0.0467867999999995,0.0923389999999999
-22.15986408,-0.117507999999999,0.037671
-22.0238096599999,-0.128234999999999,0.0176349999999999
-21.8877552399999,-0.00334386999999924,0.05032099999999989
-21.75170082,0.08276800000000059,0.118376999999999
-21.6156463999999,0.0263946000000005,0.170718999999999
-21.47959198,-0.0732026999999995,0.172067999999999
-21.3435375599999,-0.0624113999999992,0.146398
-21.20748314,-0.0190845999999992,0.14064
-21.07142872,0.0195871000000007,0.081416
-20.9353743,0.07442089999999969,0.00945099999999999
-20.7993198799999,0.107005,-0.03482099999999989
-20.6632654599999,0.102299,-0.014612
-20.5272110399999,0.09082000000000069,-0.017351
-20.3911566199999,-0.00476938999999986,-0.05303499999999989
-20.2551022,-0.113485999999998,-0.019798
-20.1190477799999,-0.081563299999999,0.066286
-19.9829933599999,-0.03840220000000009,0.0842549999999999
-19.8469389399999,-0.0263777999999996,0.059817
-19.71088452,-0.024231199999999,-0.0138029999999999
-19.5748300999999,-0.0131748999999991,-0.0677779999999999
-19.4387756799999,-0.0250423999999993,-0.090441
-19.30272126,-0.0303974999999994,-0.142595999999999
-19.1666668399999,-0.0554634999999992,-0.139974999999999
-19.03061242,-0.0452318999999992,-0.0913129999999999
-18.894558,-0.0142014999999995,-0.0113739999999999
-18.75850358,0.00247481000000071,0.016527
-18.6224491599999,-0.00960903999999906,-0.0250919999999999
-18.4863947399999,-0.0287968999999996,-0.05602099999999999
-18.35034032,-0.0495339,-0.0278700000000001
-18.2142859,-0.0731232999999988,-0.03979599999999989
-18.0782314799999,-0.14209,-0.09931699999999999
-17.9421770599999,-0.217215999999999,-0.106760999999999
-17.8061226399999,-0.109095999999998,-0.0830110000000001
-17.6700682199999,-0.004591819999999029,-0.040719
-17.5340138,-0.0148858999999994,-0.0463
-17.39795938,-0.0474538999999988,-0.04934199999999989
-17.26190496,-0.06137899999999859,-0.06108299999999989
-17.1258505399999,-0.06339200000000018,-0.125288999999999
-16.9897961199999,-0.0413391999999995,-0.167659
-16.8537417,0.0173297000000002,-0.130726999999999
-16.7176872799999,0.0896566999999999,-0.06902599999999989
-16.5816328599999,0.0251103000000014,-0.05411599999999989
-16.4455784399999,-0.0786510999999991,-0.090737
-16.3095240199999,-0.0770006999999993,-0.161547
-16.1734695999999,-0.0294293000000002,-0.162150999999999
-16.03741518,0.000481849000000699,-0.13965
-15.90136076,-0.0388757999999995,-0.158485999999999
-15.76530634,-0.05208579999999939,-0.122222
-15.6292519199999,-0.0449634999999987,-0.094716
-15.4931974999999,-0.0548738999999995,-0.117046
-15.35714308,-0.024425299999999,-0.15051
-15.2210886599999,0.00596888000000106,-0.216277
-15.0850342399999,0.06415240000000101,-0.189851999999999
-14.9489798199999,0.05779890000000069,-0.122876
-14.8129254,0.04104420000000079,-0.136802999999999
-14.6768709799999,0.0843231000000006,-0.18169
-14.54081656,0.104871000000001,-0.148538
-14.40476214,0.103394000000001,-0.114128999999999
-14.26870772,0.06755840000000009,-0.158321999999999
-14.1326532999999,0.07667200000000109,-0.211433999999999
-13.9965988799999,0.0791444999999999,-0.197855
-13.8605444599999,0.054323300000001,-0.164557999999999
-13.7244900399999,-0.0287129999999998,-0.164586999999999
-13.5884356199999,-0.0716576999999993,-0.237555
-13.4523811999999,-0.028766299999999,-0.276768999999999
-13.31632678,0.0246265000000009,-0.297894999999999
-13.1802723599999,0.0142778000000011,-0.224136
-13.04421794,0.00367654000000072,-0.148958
-12.90816352,0.0515541000000005,-0.0816969999999999
-12.7721090999999,0.0980606000000001,-0.041447
-12.6360546799999,0.10266,-0.03493
-12.5000002599999,0.117768000000001,-0.0664039999999999
-12.36394584,0.15447,-0.143172999999999
-12.2278914199999,0.156481000000001,-0.212380999999999
-12.0918369999999,0.151625000000001,-0.264278
-11.95578258,0.145952,-0.324612999999999
-11.8197281599999,0.125265999999999,-0.320778999999999
-11.6836737399999,0.0985597,-0.292642999999999
-11.5476193199999,0.115239000000001,-0.231488
-11.4115648999999,0.172725000000001,-0.238826999999999
-11.2755104799999,0.258617,-0.282081999999999
-11.1394560599999,0.273177,-0.28212
-11.0034016399999,0.218935000000001,-0.353456999999999
-10.8673472199999,0.175886999999999,-0.4091029999999991
-10.7312927999999,0.145755999999999,-0.390784999999999
-10.5952383799999,0.0556652000000009,-0.458148999999999
-10.45918396,0.007829610000000809,-0.483227999999999
-10.3231295399999,0.0528023000000005,-0.434224
-10.1870751199999,0.0388875000000004,-0.456470999999999
-10.0510206999999,0.0255572000000006,-0.446727999999999
-9.914966279999991,0.05712720000000079,-0.398549
-9.77891185999999,0.073209300000001,-0.400044999999999
-9.64285743999999,0.139552999999999,-0.403493999999999
-9.50680301999999,0.123145,-0.404912999999999
-9.37074859999999,0.0633107000000005,-0.434715999999999
-9.23469417999999,0.05554800000000079,-0.433149
-9.09863975999999,0.0333490000000002,-0.422467999999999
-8.96258533999999,0.0274511000000003,-0.426592999999999
-8.82653091999999,0.0253496000000011,-0.423527999999999
-8.69047649999999,0.03977030000000059,-0.355979
-8.55442207999999,-0.0111673999999996,-0.292520999999999
-8.41836765999999,-0.0784168999999996,-0.349447
-8.28231323999999,-0.08529929999999901,-0.397154999999999
-8.14625881999999,-0.0248831000000002,-0.451890999999999
-8.01020439999999,-0.09052679999999919,-0.472896999999999
-7.874149979999991,-0.216156999999999,-0.431907999999999
-7.738095559999991,-0.201508999999999,-0.446511999999999
-7.602041139999991,-0.172329999999999,-0.494533
-7.465986719999991,-0.108314999999999,-0.500176999999999
-7.329932299999991,-0.123304999999998,-0.5287200000000001
-7.193877879999991,-0.185427999999999,-0.489820999999999
-7.057823459999991,-0.196224999999999,-0.399163999999999
-6.921769039999991,-0.261652999999999,-0.363337999999999
-6.78571461999999,-0.290786999999999,-0.3931169999999991
-6.649660199999991,-0.234017999999999,-0.379
-6.513605779999991,-0.246932999999999,-0.288745999999999
-6.377551359999991,-0.345561999999999,-0.191076999999999
-6.24149693999999,-0.418225999999999,-0.105214999999999
-6.105442519999991,-0.406282999999999,-0.05152
-5.969388099999991,-0.350727,0.0178649999999999
-5.833333679999991,-0.420842,0.03534799999999989
-5.69727925999999,-0.5053500000000001,0.016832
-5.561224839999991,-0.491885999999999,0.04617099999999989
-5.425170419999991,-0.459186999999999,0.139471999999999
-5.289115999999991,-0.456553999999999,0.250793768999999
-5.15306157999999,-0.478258999999999,0.382610999999999
-5.017007159999991,-0.507070999999999,0.46078
-4.880952739999991,-0.464308999999999,0.508861999999999
-4.744898319999991,-0.434633999999999,0.6154889999999991
-4.60884389999999,-0.478761999999999,0.7247679999999991
-4.472789479999991,-0.555130999999999,0.812074999999999
-4.336735059999991,-0.556030999999999,0.9292900000000001
-4.200680639999991,-0.531285,1.060767
-4.06462621999999,-0.5161909999999991,1.19273399999999
-3.92857179999999,-0.472017999999999,1.36353
-3.79251737999999,-0.479649999999999,1.5189
-3.65646295999999,-0.481951999999999,1.64538
-3.52040853999999,-0.412338999999999,1.74289
-3.38435411999999,-0.275855999999998,1.80632
-3.24829969999999,-0.229983999999998,1.90065
-3.11224527999999,-0.277649999999999,2.01799
-2.97619085999999,-0.22753,2.17435
-2.84013643999999,-0.136932999999998,2.37341
-2.70408201999999,-0.0436158999999988,2.54466999999999
-2.56802759999999,0.0273521000000008,2.67564
-2.43197317999999,0.0152766000000009,2.75723
-2.29591875999999,0.0288488000000012,2.81093
-2.15986433999999,0.154355000000001,2.94958
-2.02380991999999,0.283003,3.08688
-1.88775549999999,0.364071000000001,3.17315
-1.75170107999999,0.422452,3.24129
-1.61564665999999,0.450037,3.31824
-1.47959223999999,0.491317,3.44723
-1.34353781999999,0.502626999999999,3.55913
-1.20748339999999,0.558600000000001,3.62712
-1.07142897999999,0.6051920000000011,3.69295
-0.9353745599999971,0.6429320000000011,3.73589
-0.7993201399999971,0.698647000000001,3.82785
-0.6632657199999971,0.684319000000001,3.89231
-0.527211299999997,0.6695490000000011,3.84448
-0.391156879999997,0.744133000000001,3.78774
-0.255102459999997,0.7885960000000011,3.77364
-0.119048039999997,0.747599000000001,3.76475
0.0170063800000022,0.6894909999999991,3.76254
0.153060800000002,0.64151,3.77949
0.289115220000002,0.682199000000001,3.76609
0.425169640000002,0.765841999999999,3.73075
0.561224060000002,0.755726999999999,3.65993
0.697278480000002,0.655176,3.56122
0.833332900000002,0.640085999999999,3.4936
0.969387320000002,0.6662870000000011,3.51167
1.10544174,0.6449600000000001,3.49638
1.24149616,0.667652,3.3866
1.37755058,0.609928999999999,3.22022
1.513605,0.455309,3.08857
1.64965942,0.400222999999999,3.00467
1.78571384,0.379938,2.91417
1.92176826,0.32423,2.79092
2.05782268,0.232152,2.7198
2.1938771,0.187616,2.59491
2.32993152,0.209138,2.45728
2.46598594,0.175280000000001,2.38883
2.60204036,0.0978002000000008,2.25304999999999
2.73809478,0.0433938000000004,2.08442
2.8741492,-0.033129399999999,1.93776
3.01020362,-0.102614999999998,1.87587
3.14625804,-0.125438999999998,1.78566
3.28231246,-0.132975999999999,1.70285
3.41836688,-0.149236999999998,1.58098
3.5544213,-0.130134999999999,1.45488999999999
3.69047572,-0.127016999999999,1.33899999999999
3.82653014,-0.21284,1.26377
3.96258456,-0.312735999999999,1.207184
4.09863898,-0.361064,1.074516
4.234693399999999,-0.375118,0.992460999999999
4.37074782,-0.361962999999999,0.9381379999999999
4.50680224,-0.386822999999999,0.856254999999999
4.642856660000001,-0.416164999999999,0.726422999999999
4.77891108,-0.412957999999999,0.577697999999999
4.9149655,-0.391457999999999,0.482081999999999
5.05101992,-0.38515,0.445795999999999
5.18707434,-0.407978999999999,0.435820999999999
5.32312876,-0.472430999999999,0.393576999999999
5.45918318,-0.410890999999999,0.355808999999999
5.5952376,-0.363061999999999,0.280722499999999
5.73129202,-0.324025,0.170377599999999
5.86734644,-0.277197999999998,0.122476999999999
6.00340086,-0.309072999999999,0.107072999999999
6.13945528,-0.297747999999999,0.136117999999999
6.2755097,-0.262847,0.163761699999999
6.41156412,-0.254499999999999,0.105498999999999
6.54761854,-0.276264999999999,0.024464
6.68367296,-0.292715999999999,0.03731
6.81972738,-0.228762000000001,0.00566399999999994
6.9557818,-0.166950999999999,-0.06585
7.09183622,-0.149678999999999,-0.0731869999999999
7.22789064,-0.107485,-0.09938699999999989
7.36394506,-0.0995983000000002,-0.155861999999999
7.49999948,-0.119552999999999,-0.188576999999999
7.636053899999999,-0.138765999999999,-0.164772
7.77210832,-0.0881814999999991,-0.118841999999999
7.90816274,-0.0290490999999998,-0.100455999999999
8.04421716,-0.0192484999999998,-0.108718
8.18027158,-0.00764210999999903,-0.0842419999999999
8.316326,-0.0176157999999988,-0.0231089999999999
8.45238042,-0.0214181999999993,-0.012607
8.58843484,-0.0437148999999993,-0.001258
8.72448926,0.00619023000000051,0.00644099999999999
8.860543680000001,0.0936925000000004,-0.0229939999999999
8.9965981,0.104927000000001,-0.0886519999999999
9.13265252,0.0959919000000013,-0.126635
9.26870694,0.166158999999999,-0.129454999999999
9.40476136,0.18014,-0.044405
9.54081578,0.119546,0.083323
9.6768702,0.119599000000001,0.119097999999999
9.81292462,0.10102,0.131945
9.94897904,0.0739638000000004,0.126146999999999
10.08503346,0.116033000000001,0.135914999999999
10.22108788,0.190131,0.13473
10.3571423,0.169637000000001,0.151356799999999
10.49319672,0.09516039999999999,0.163443099999999
10.62925114,0.0796902000000008,0.133952999999999
10.76530556,0.134054000000001,0.111511
10.90135998,0.167867999999999,0.08724000000000001
11.0374144,0.131870999999999,0.0147359999999999
11.17346882,0.09443150000000058,0.004143999999999959
11.30952324,0.08324230000000009,0.063973
11.44557766,0.08815450000000069,0.072977
11.58163208,0.117004000000001,0.106776999999999
11.7176865,0.178419,0.122650999999999
11.85374092,0.206518000000001,0.079682
11.98979534,0.246913000000001,0.025112
12.12584976,0.237584,0.060597
12.26190418,0.150635000000001,0.08167
12.3979586,0.0849528000000008,0.040639
12.53401302,0.0359615,0.06221299999999989
12.67006744,0.0244882000000003,0.177641699999999
12.80612186,0.0730000000000003,0.240259739999999
12.94217628,0.101541000000001,0.225199199999999
13.0782307,0.0545027000000004,0.2264313
13.21428512,0.0012461899999998,0.248602619999999
13.35033954,-0.0320429999999988,0.223491799999999
13.48639396,-0.00180798999999964,0.159985899999999
13.62244838,0.09876589999999999,0.183634699999999
13.7585028,0.149262,0.2388176
13.89455722,0.08730710000000019,0.209107399999999
14.03061164,0.0601160000000007,0.1764955
14.16666606,0.113914999999999,0.166270799999999
14.30272048,0.139499000000001,0.170572699999999
14.4387749,0.185002,0.147265999999999
14.57482932,0.193986000000001,0.104317999999999
14.71088374,0.1126,0.101584999999999
14.84693816,0.04910890000000009,0.145448
14.98299258,0.08819500000000059,0.149199999999999
15.119047,0.0824702000000003,0.13239
15.25510142,0.0599054000000007,0.12335
15.39115584,0.118460000000001,0.132747999999999
15.52721026,0.123602000000001,0.176287499999999
15.66326468,0.07501760000000059,0.161874699999999
15.7993191,0.0218382000000011,0.106468999999999
15.93537352,0.00867536000000068,0.123381999999999
16.07142794,-0.004111589999999939,0.147298999999999
16.20748236,-0.0445463999999997,0.150131499999999
16.34353678,-0.04941249999999901,0.1588937
16.4795912,-0.0126014999999987,0.1852458
16.61564562,0.0424972000000005,0.1594014
16.75170004,0.07042910000000101,0.107208999999999
16.88775446,0.07424450000000068,0.05371199999999989
17.02380888,0.0870919000000007,0.05643099999999989
17.1598633,0.101386,0.09204000000000001
17.29591772,0.132756000000001,0.0903989999999999
17.43197214,0.118991000000001,0.104954999999999
17.56802656,0.107905000000001,0.149641
17.70408098,0.127673000000001,0.2004242
17.8401354,0.108424999999999,0.153503699999999
17.97618982,0.144871999999999,0.0449329999999998
18.11224424,0.155332,-0.0235149999999999
18.24829866,0.07168920000000059,-0.024902
18.38435308,0.0175181000000002,0.006123999999999979
18.5204075,-0.00888472999999923,0.08149
18.65646192,-0.0127591999999995,0.12182
18.79251634,-0.0009358729999995321,0.148055
18.92857076,-0.0122817999999993,0.25279454
19.06462518,-0.022193099999999,0.209245999999999
19.2006796,0.000593251000000628,0.117907999999999
19.33673402,0.0321194000000009,0.077651
19.47278844,0.0257908000000001,0.03853899999999989
19.60884286,0.0142176000000011,0.06011199999999989
19.74489728,-0.0512042999999992,0.134496999999999
19.8809517,-0.050704099999999,0.199581999999999
20.01700612,-0.0405063999999998,0.181942599999999
20.15306054,-0.0383411999999995,0.157362599999999
20.28911496,-0.027012899999999,0.147637
20.42516938,-0.0415083000000002,0.08334000000000001
20.5612238,-0.0526394999999996,0.007938999999999969
20.69727822,-0.0803471999999993,0.0516549999999999
20.83333264,-0.110619999999999,0.0630089999999999
20.96938706,-0.129565999999999,0.080075
21.10544148,-0.08144229999999901,0.082118
21.2414959,-0.07826659999999909,0.016019
21.37755032,-0.0533368999999987,0.0130809999999999
21.51360474,0.0461549000000012,0.0733889999999999
21.64965916,0.06211070000000059,0.06430799999999989
21.78571358,0.0991472000000008,0.051078
21.921768,0.122363,0.0358999999999999
22.05782242,0.0525283000000005,-0.042637
22.19387684,-0.027230499999999,-0.05325599999999989
22.32993126,-0.0137188999999998,0.043494
22.46598568,0.0465022000000007,0.077637
22.6020401,0.0303259000000011,0.035172
22.73809452,-0.00204380999999997,0.0164659999999999
22.87414894,-0.0387926999999991,0.04145299999999989
23.01020336,-0.07360539999999981,0.0657889999999999
23.14625778,-0.070574099999999,0.06128299999999989
23.2823122,-0.0378489999999995,0.0781609999999999
23.41836662,-0.06882639999999901,0.0249439999999999
23.55442104,-0.103596999999999,-0.00500299999999998
23.69047546,-0.0780015999999994,-0.0100689999999999
23.82652988,-0.05400539999999939,0.0283129999999998
23.9625843,-0.0985570999999998,0.0672569999999999
24.09863872,-0.0955531999999994,0.028426
24.23469314,-0.0541405999999992,-0.028437
24.37074756,-0.0189741999999987,0.01407
24.50680198,-0.006799329999999769,0.06621
24.6428564,-0.0291739999999994,0.0840779999999999
24.77891082,-0.113542999999999,0.092392
24.91496524,-0.14087,0.0731079999999999
25.05101966,-0.106004999999999,0.08402000000000001
25.18707408,-0.019908899999999,0.068998
25.3231285,0.0404191000000012,0.03595099999999989
25.45918292,0.0783141,0.025578
25.59523734,0.0809414000000004,0.082507
25.73129176,-0.0149466999999993,0.124994
25.86734618,-0.0903778999999991,0.07878099999999989
26.0034006,-0.097769799999999,-0.05676299999999989
26.13945502,-0.0706163999999986,-0.108481999999999
26.27550944,0.000182337000000031,-0.042621
26.41156386,0.103506000000001,-0.010965
26.54761828,0.180331999999999,0.01046
26.6836727,0.188018,0.044676
26.81972712,0.116721000000001,0.015558
26.95578154,0.026764,-0.068094
27.09183596,-0.0118368999999987,-0.083647
27.22789038,-0.025018199999999,-0.022174
27.3639448,-0.0309831999999996,0.066042
27.49999922,-0.032718899999999,0.094598
27.63605364,-0.0526220999999997,0.0230509999999999
27.77210806,-0.0561362999999994,-0.0322859999999999
27.90816248,-0.0492593999999995,-0.05996299999999989
28.0442169,-0.0224929999999999,-0.06157599999999989
28.18027132,-0.0156483999999998,0.0227529999999998
28.31632574,-0.0189212999999987,0.0772969999999999
28.45238016,0.0473721000000004,-0.0136229999999999
28.58843458,0.0700989000000013,-0.0804819999999999
28.724489,0.0266326,-0.0803519999999999
28.86054342,0.011322100000001,-0.060625
28.99659784,0.000338798000001361,-0.0217439999999999
29.13265226,0.009709260000000159,0.016132
29.26870668,0.0177773999999998,0.01461
29.4047611,0.0686486000000003,-0.00206100000000001
29.54081552,0.09666600000000068,-0.004574
29.67686994,0.0224517000000003,-0.00890200000000005
29.81292436,-0.0212870999999993,0.00459099999999996
29.94897878,0.0208010999999999,0.067632
30.0850332,0.04230130000000101,0.101000999999999
30.22108762,0.0127241000000006,0.0848219999999999
30.35714204,-0.032851599999999,-0.0238039999999999
30.49319646,-0.04545619999999939,-0.077598
30.62925088,-0.0278681999999994,-0.0446769999999999
30.7653053,0.0125123000000008,-0.00427700000000003
30.90135972,0.0281366000000006,-0.0187119999999999
31.03741414,0.0210566999999998,0.0209419999999999
31.17346856,0.0358546000000003,0.0657059999999999
31.30952298,0.05112910000000059,0.0299429999999999
31.4455774,0.0341376000000002,-0.0631949999999999
31.58163182,-0.00682846999999853,-0.0379589999999999
31.71768624,-0.0304044999999994,-0.03835099999999989
31.85374066,-0.00821753999999952,-0.015179


==> anc/NLEVPnAp12guessesMODinverseEVectMODRQIminmax.m <==
function [n,P12,Aomega,TollAch] = NLEVPnAp12guessesMODinverseEVectMODRQIminmax(nGuess,P12Guess,Romega,omega,k0,nu,CounterMax,TolleranceMin,TolleranceMax)

     %warning('off')
    
     
     N = abs(nGuess);
     psi = angle(nGuess);
     
     P = abs(P12Guess);
     theta = angle(P12Guess);
     
     
     ROfMinusOmega = flip(Romega);
     
     jOmega = conj(ROfMinusOmega)./Romega;
     
         Mterms = 4i*k0*nu*(jOmega.*((N*N*exp(2i*psi) - 1)\P*exp(1i*theta)*omega.*omega./(omega.*omega-4*N*N*exp(2i*psi)*k0*k0*nu*nu) + 1) + ((N*N*exp(-2i*psi) - 1)\P*exp(-1i*theta)*omega.*omega./(omega.*omega-4*N*N*exp(-2i*psi)*k0*k0*nu*nu) + 1));
         dMdPterms = 4i*k0*nu*(jOmega.*((N*N*exp(2i*psi) - 1)\exp(1i*theta)*omega.*omega./(omega.*omega-4*N*N*exp(2i*psi)*k0*k0*nu*nu) ) + ((N*N*exp(-2i*psi) - 1)\exp(-1i*theta)*omega.*omega./(omega.*omega-4*N*N*exp(-2i*psi)*k0*k0*nu*nu) ));

         M = diag(Mterms);
         dMdP = diag(dMdPterms);
         
        
        diagTerms = 4i*k0*nu*((N*exp(1i*psi)*N*exp(1i*psi)-1)\omega.*omega*P*exp(1i*theta)./(omega.*omega - 4*N*exp(1i*psi)*N*exp(1i*psi)*k0*nu*k0*nu) +1); 
        AStar = diag((1./diagTerms))*(Romega.');
        xStar = AStar/norm(AStar);
        yStar = xStar;

       
        
        
        Counter = 1;
         
        residual = norm(diag(abs(Romega))*(xStar - flip((xStar.')'))/norm(diag(abs(Romega))*(xStar))) ;   
        
            
        
        
            
            P = P - real((yStar'*dMdP*xStar)\(yStar'*M*xStar)); %Update the eigenvalue.
            
       
      %Rayliegh quotient iteration
        while residual > TolleranceMin
            
           
            
            
            
            Mterms = 4i*k0*nu*(jOmega.*((N*N*exp(2i*psi) - 1)\P*exp(1i*theta)*omega.*omega./(omega.*omega-4*N*N*exp(2i*psi)*k0*k0*nu*nu) + 1) + ((N*N*exp(-2i*psi) - 1)\P*exp(-1i*theta)*omega.*omega./(omega.*omega-4*N*N*exp(-2i*psi)*k0*k0*nu*nu) + 1));
            dMdPterms = 4i*k0*nu*(jOmega.*((N*N*exp(2i*psi) - 1)\exp(1i*theta)*omega.*omega./(omega.*omega-4*N*N*exp(2i*psi)*k0*k0*nu*nu) ) + ((N*N*exp(-2i*psi) - 1)\exp(-1i*theta)*omega.*omega./(omega.*omega-4*N*N*exp(-2i*psi)*k0*k0*nu*nu) ));

            M = diag(Mterms);
            dMdP = diag(dMdPterms);
            
            
            residual = norm(diag(abs(Romega))*(xStar - flip((xStar.')'))/norm(diag(abs(Romega))*(xStar))) ;  
            
            if residual > TolleranceMax
                break
            end
            
            diagTerms = 4i*k0*nu*((N*exp(1i*psi)*N*exp(1i*psi)-1)\omega.*omega*P*exp(1i*theta)./(omega.*omega - 4*N*exp(1i*psi)*N*exp(1i*psi)*k0*nu*k0*nu) +1); 
            AStar = diag((1./diagTerms))*(Romega.');
            xStar = AStar/norm(AStar);
            yStar = xStar;
            
            P = P - real((yStar'*dMdP*xStar)\(yStar'*M*xStar)); %Update the eigenvalue P.
            
            
            Mterms = 4i*k0*nu*(jOmega.*((N*N*exp(2i*psi) - 1)\P*exp(1i*theta)*omega.*omega./(omega.*omega-4*N*N*exp(2i*psi)*k0*k0*nu*nu) + 1) + ((N*N*exp(-2i*psi) - 1)\P*exp(-1i*theta)*omega.*omega./(omega.*omega-4*N*N*exp(-2i*psi)*k0*k0*nu*nu) + 1));
            dmdthetaterms = 4i*k0*nu*(1i*jOmega.*((N*N*exp(2i*psi) - 1)\P*exp(1i*theta)*omega.*omega./(omega.*omega-4*N*N*exp(2i*psi)*k0*k0*nu*nu) ) - 1i*((N*N*exp(-2i*psi) - 1)\P*exp(-1i*theta)*omega.*omega./(omega.*omega-4*N*N*exp(-2i*psi)*k0*k0*nu*nu) ));
            
            M = diag(Mterms);
            dMdtheta = diag(dmdthetaterms);
            
            residual = norm(diag(abs(Romega))*(xStar - flip((xStar.')'))/norm(diag(abs(Romega))*(xStar))) ;  
            
            if residual > TolleranceMax
                break
            end
            
            diagTerms = 4i*k0*nu*((N*exp(1i*psi)*N*exp(1i*psi)-1)\omega.*omega*P*exp(1i*theta)./(omega.*omega - 4*N*exp(1i*psi)*N*exp(1i*psi)*k0*nu*k0*nu) +1); 
            AStar = diag((1./diagTerms))*(Romega.');
            xStar = AStar/norm(AStar);
            yStar = xStar;

            theta = theta - real((yStar'*dMdtheta*xStar)\(yStar'*M*xStar)); %Update the eigenvalue theta.
           
            a1 = exp(2i*psi);
            b1 = omega.*omega;
            c1 = 4*exp(2i*psi)*k0*k0*nu*nu;
            
            
            a2 = exp(-2i*psi);
            b2 = omega.*omega;
            c2 = 4*exp(-2i*psi)*k0*k0*nu*nu;
            
            Mterms = 4i*k0*nu*(jOmega.*((N*N*exp(2i*psi) - 1)\P*exp(1i*theta)*omega.*omega./(omega.*omega-4*N*N*exp(2i*psi)*k0*k0*nu*nu) + 1) + ((N*N*exp(-2i*psi) - 1)\P*exp(-1i*theta)*omega.*omega./(omega.*omega-4*N*N*exp(-2i*psi)*k0*k0*nu*nu) + 1));
            dmdNterms = 4i*k0*nu*(P*exp(1i*theta)*jOmega.*omega.*omega.*( -((a1*N*N-1)^2)\2*N*(c1 + a1*(b1 -  2*c1*N*N))./((b1-c1*N*N).^2) ) + P*exp(-1i*theta)*omega.*omega.*( -((a2*N*N-1)^2)\2*N*(c2 + a2*(b2 -  2*c2*N*N))./((b2-c2*N*N).^2) ));

            
            M = diag(Mterms);
            dMdN = diag(dmdNterms);
            
            residual = norm(diag(abs(Romega))*(xStar - flip((xStar.')'))/norm(diag(abs(Romega))*(xStar))) ;  
            
            if residual > TolleranceMax
                break
            end
            
            
            diagTerms = 4i*k0*nu*((N*exp(1i*psi)*N*exp(1i*psi)-1)\omega.*omega*P*exp(1i*theta)./(omega.*omega - 4*N*exp(1i*psi)*N*exp(1i*psi)*k0*nu*k0*nu) +1); 
            AStar = diag((1./diagTerms))*(Romega.');
            xStar = AStar/norm(AStar);
            yStar = xStar;
            
            N = N - real((yStar'*dMdN*xStar)\(yStar'*M*xStar)); %Update the eigenvalue N.
            
            a3 = N*N;
            b3 = omega.*omega;
            c3 = 4*N*N*k0*k0*nu*nu;
            
            
            Mterms = 4i*k0*nu*(jOmega.*((N*N*exp(2i*psi) - 1)\P*exp(1i*theta)*omega.*omega./(omega.*omega-4*N*N*exp(2i*psi)*k0*k0*nu*nu) + 1) + ((N*N*exp(-2i*psi) - 1)\P*exp(-1i*theta)*omega.*omega./(omega.*omega-4*N*N*exp(-2i*psi)*k0*k0*nu*nu) + 1));
            dmdpsiterms = 4i*k0*nu*(P*exp(1i*theta)*jOmega.*omega.*omega.*( ((a3*exp(2i*psi) - 1)^2)\2i*exp(2i*psi)*(-a3*b3 - c3 + 2*a3*c3*exp(2i*psi))./((b3-c3*exp(2i*psi)).^2) ) + P*exp(-1i*theta)*omega.*omega.*( ((a3 - exp(2i*psi))^2)\2i*exp(4i*psi)*(a3*b3*exp(2i*psi) - 2*a3*c3 + c3*exp(2i*psi))./((c3-b3*exp(2i*psi)).^2) ));
            
            M = diag(Mterms);
            dMdpsi = diag(dmdpsiterms);
            
            
            residual = norm(diag(abs(Romega))*(xStar - flip((xStar.')'))/norm(diag(abs(Romega))*(xStar))) ;  
            
            if residual > TolleranceMax
                break
            end
            
            diagTerms = 4i*k0*nu*((N*exp(1i*psi)*N*exp(1i*psi)-1)\omega.*omega*P*exp(1i*theta)./(omega.*omega - 4*N*exp(1i*psi)*N*exp(1i*psi)*k0*nu*k0*nu) +1); 
            AStar = diag((1./diagTerms))*(Romega.');
            xStar = AStar/norm(AStar);
            yStar = xStar;
            
            psi = psi - real((yStar'*dMdpsi*xStar)\(yStar'*M*xStar)); %Update the eigenvalue psi.
            
            
            
                     
            
            Counter = Counter + 1;
            
            
            %residual
            if Counter > CounterMax
                break
            end
            
        end
              
            
                   
         
         P12 = P*exp(1i*theta);
         n = N*exp(1i*psi);
         Aomega = xStar;
         TollAch = residual;
   
         
        
         
    
end

==> anc/README.txt <==
# Self-Referenced Ultrafast Acousto-Optics Resolves Strain, Refractive Index, and Photoelasticity

Richard Wiltshaw, Motonobu Tomoda, Osamu Matsuda, Takehiro Tachizaki, Hirotsugu Ogi and Oliver B. Wright


MATLAB code (Signal Processing Toolbox required).

To calculate the experimental chromium reconstructions corresponding to Figures 1–3 (main document) and S1 (supplementary), run:

```matlab
CalculateNandP12etaAuz0AnDdeltarOverr
```


Keep all MATLAB functions and `Cr_echo_combined.csv` together in the MATLAB working directory. The supporting functions preprocess the experimental echo, apply the sequential nonlinear eigenvalue iteration described in Algorithm 2 of the supplementary material, and reconstruct the strain and surface displacement.



